PINT: A Modern Software Package for Pulsar Timing

Over the past few decades, the measurement precision of some pulsar-timing experiments has advanced from ~10 us to ~10 ns, revealing many subtle phenomena. Such high precision demands both careful data handling and sophisticated timing models to avoid systematic error. To achieve these goals, we present PINT (PINT Is Not Tempo3), a high-precision Python pulsar timing data analysis package, which is hosted on GitHub and available on Python Package Index (PyPI) as pint-pulsar. PINT is well-tested, validated, object-oriented, and modular, enabling interactive data analysis and providing an extensible and flexible development platform for timing applications. It utilizes well-debugged public Python packages (e.g., the NumPy and Astropy libraries) and modern software development schemes (e.g., version control and efficient development with git and GitHub) and a continually expanding test suite for improved reliability, accuracy, and reproducibility. PINT is developed and implemented without referring to, copying, or transcribing the code from other traditional pulsar timing software packages (e.g., TEMPO and TEMPO2) and therefore provides a robust tool for cross-checking timing analyses and simulating pulse arrival times. In this paper, we describe the design, usage, and validation of PINT, and we compare timing results between it and TEMPO and TEMPO2.

==> add_model_example.py <==
>>> import pint.models as model
>>> m = model.get_model('B1855+09.par')
WARNING: Unrecognized parfile line 'SOLARN0               0.00' [pint.models.timing_model]
WARNING: Unrecognized parfile line 'T2CMETHOD           TEMPO' [pint.models.timing_model]
WARNING: Unrecognized parfile line 'MODE                     1' [pint.models.timing_model]
WARNING: Unrecognized parfile line 'INFO -f' [pint.models.timing_model]

>>> m.PhaseComponent_list
[<pint.models.spindown.Spindown at 0x11a448310>]

>>> import pint.models.glitch as glt
>>> g = glt.Glitch()
>>> m.add_component(g)
>>> m.PhaseComponent_list
[<pint.models.spindown.Spindown at 0x113c783d0>,
 <pint.models.glitch.Glitch at 0x113c78290>]

​


==> docstring_example.py <==
>>> m?
Type:        TimingModel
String form:
In component 'Spindown'

           F0 (Hz) 186.49408127077521161
           F1 (Hz / s) -6.2051475133950000001e-16
           TZR <...>
           M2 (solMass) 0.233837
           SINI () 0.999461
           A0 (s) 0.0
           B0 (s) 0.0
           GAMMA (s) 0.0
           DR () 0.0
           DTH () 0.0

File:        ~/.local/lib/python2.7/site-packages/pint-0.5.2+181.g6b8fbcd.dirty-
py2.7-macosx-10.7-x86_64.egg/pint/models/timing_model.py
Docstring:
Base-level object provides an interface for implementing pulsar timing
models. A timing model contains different model components, for example
astrometry delays and spindown phase. All the components will be stored in
a ordered list.

Parameters
----------
name: str, optional
    The name of the timing model.
components: list of component object
    The model components for timing model. The order of the components in
    timing model will follow the order of input.

Notes
-----
PINT models pulsar pulse time of arrival at observer from its emission process and
propagation to observer. Emission generally modeled as pulse 'Phase' and propagation.
'time delay'. In pulsar timing different astrophysics phenomenons are separated to
time model components for handling a specific emission or propagation effect.


==> model_component_example.py <==
from pint.timing_model import TimingModel

class example_model_component(TimingModel):
    def __init__(self,):
        super(example_model_component, self).__init__()

        self.add_param(Parameter(name="RAJ",
            units="H:M:S",
            description="Right ascension (J2000)",
            aliases=["RAJ"]))

        self.add_param(Parameter(name="DECJ",
            units="D:M:S",
            description="Declination (J2000)",
            aliases=["DECJ"]))

    def setup(self):
        super(Astrometry, self).setup()

    def example_delay(self):
        pass

    def example_derivative(self):
        pass 


==> model_example.py <==
>>> import pint.models.model_builder as mb
>>> m = mb.get_model("NGC6440E.par")
WARNING: Unrecognized parfile line 'SOLARN0    0.00' [pint.models.timing_model]
WARNING: Unrecognized parfile line 'T2CMETHOD  TEMPO' [pint.models.timing_model]

Print out the read in parameters as parfile style
>>> print(m.as_parfile())
PSR                            1748-2021E
RAJ                     17:48:52.75000000 1 0.00000000000000000000
DECJ                   -20:21:29.00000000 1 0.00000000000000000000
PMRA                                  0.0
PMDEC                                 0.0
PX                                    0.0
POSEPOCH            53750.000000000000000
F0                  61.485476554000000001 1 0.0
F1                             -1.181e-15 1 0.0
TZRMJD              53801.386051182230000
PEPOCH              53750.000000000000000
DM                  223.89999999999999999 1 0.0
DM1                                   0.0
PLANET_SHAPIRO                          N
UNITS TDB
TIMEEPH FB90

Print out the parameters used
>>> print(m.params)
['PSR', 'PLANET_SHAPIRO', 'POSEPOCH', 'PX', 'RAJ', 'DECJ', 'PMRA', 'PMDEC', 'DM'
, 'DM1', 'DMEPOCH', 'F0', 'F1', 'TZRMJD', 'PEPOCH']

Check out the delay and phase functions
>>> m.delay_funcs
{'L2': [], 'L1': [<bound method NGC6440E.solar_system_shapiro_delay of <abc.NGC6
440E object at 0x10dd1e490>>, <bound method NGC6440E.solar_system_geometric_dela
y of <abc.NGC6440E object at 0x10dd1e490>>, <bound method NGC6440E.dispersion_de
lay of <abc.NGC6440E object at 0x10dd1e490>>]}

>>> m.phase_funcs
[<bound method NGC6440E.spindown_phase of <abc.NGC6440E object at 0x10dd1e490>>]


==> new_parameter_example.py <==
>>> import pint.models as model
>>> m = model.get_model('B1855+09.par')
WARNING: Unrecognized parfile line 'SOLARN0               0.00' [pint.models.timing_model]
WARNING: Unrecognized parfile line 'T2CMETHOD           TEMPO' [pint.models.timing_model]
WARNING: Unrecognized parfile line 'MODE                     1' [pint.models.timing_model]
WARNING: Unrecognized parfile line 'INFO -f' [pint.models.timing_model]

>>> print m.ELONG
ELONG (deg) 286.863488823652176 +/- 0d00m00s

>>> m.ELONG.units.to_string()
u'deg'

>>> m.ELONG.description
'Ecliptic longitude'

>>> m.ELONG.uncertainty_value
1.4358e-09

>>> m.ELONG.aliases
['LAMBDA']


==> parameter_example.py <==
>>> import pint.models.parameter as p

Create a new floatParameter type class.
>>> param = p.floatParameter(name="F0", value=0.0, units="Hz",
                             description="Spin-frequency", long_double=True)

Read parameter from a parfile line.
>>> param.from_parfile_line("F0  61.485476554000000001 1 1e-12")
True

Print the parameter information.
>>> print(param)
F0 (Hz) 61.485476554000000001 +/- 1e-12 Hz

Print the parameter information as parfile style.
>>> param.as_parfile_line()
'F0                  61.485476554000000001 1 1e-12\n'

Access the parameter quantity with unit.
>>> param.quantity
<Quantity 61.485476554000000001 Hz>

Access the parameter unit
>>> param.units
Unit("Hz")

Access the parameter value, without unit.
>>> param.value
61.485476554000000001

Access the parameter uncertainty.
>>> param.uncertainty
<Quantity 1e-12 Hz>

Check if the parameter fitable or not
>>> param.frozen
False
This is a fitable parameter.


==> test_code.py <==
Access physical constants:
>>> from astropy import units as u
>>> from astropy import constants as c
>>> print c.G
  Name   = Gravitational constant
  Value  = 6.67384e-11
  Error  = 8e-15
  Units  = m3 / (kg s2)
  Reference = CODATA 2010

Combine quantities and constants:
>>> F = (c.G * (3 * c.M_sun) * (2 * u.kg) /
...      (1.5 * u.au) ** 2)
>>> F.to(u.N)
<Quantity 0.0158179542881 N>


==> toa_example.py <==
>>> import pint.toa as toa
>>> tim = "NGC6440E.tim"
>>> t = toa.get_toas(tim)
INFO: Applying clock corrections. [pint.toa]
INFO: Getting IERS params and computing TDBs. [pint.toa]
INFO: Computing TDB columns. [pint.toa]
INFO: Computing observatory positions and velocities. [pint.toa]
INFO: Compute positions and velocities of observatories and Earth (planets = Fal
se), using DE421 ephemeris [pint.toa]
INFO: Adding columns ssb_obs_pos ssb_obs_vel obs_sun_pos [pint.toa]

Print out the summary
>>> t.print_summary()
Number of TOAs:  4
Number of commands:  1
Number of observatories:  1 ['gbt']
MJD span:  53478.286 to 53679.876
gbt TOAs (4):
  Min error:     21.7 us
  Max error:     29.9 us
  Mean error:    24.8 us
  Median error:  23.7 us
  Error stddev:  3.34 us

Print out the toa table.
>>> print(t.table)
index      mjd      ...         obs_sun_pos [3]
                    ...                km
----- ------------- ... --------------------------------
    0 53478.2858714 ...   132300219.005 .. 28301415.3593
    1 53483.2767052 ...     125950526.547 .. 32709720.95
    2 53489.4683898 ...    116811489.08 .. 37847344.1458
    3 53679.8756459 ... -107617035.228 .. -40589908.4379

Check out the columns in the table
>>> t.table.columns
<TableColumns names=('index','mjd','mjd_float','error','freq','obs','flags','tdb
','tdbld','ssb_obs_pos','ssb_obs_vel','obs_sun_pos')>

Check out the toas stored in the table
>>> t.table[0]["mjd"]
<Time object: scale='utc' format='pulsar_mjd' value=53478.2858714>

Print out tdb time in longdouble format
>>> t.table["tdbld"]
<Column name='tdbld' dtype='float128' length=4>
53478.2866143
53483.2774481
53489.4691327
53679.8763888

